Generalized Symmetries in Supergravities and Superconformal Field Theories via String Theory

In this dissertation, we study the generalized symmetries in supergravities and superconformal field theories from the string theory perspective. Part one is devoted to the study of string universality in high spacetime dimensions. Answering this question requires us to combine the following two approaches. In the "top-down" approach, We focus on supergravity theories in 7, 8, and 9 dimensional spacetime with 16 supercharges. We emphasize two discrete aspects of these theories: generalized global symmetries and frozen singularities. We give an exhaustive classification of IIB supergravity theory in 8D, particularly emphasizing these two discrete aspects. In the "bottom-up" approach, we present a consistency condition of general 8D supergravity theories involving their higher-form symmetries use it to rule out many global structures of the gauge groups in 8D supergravity theories that do not admit string theory constructions. Part two studies the generalized global symmetries of geometrically-engineered quantum field theories via string theory. We examined branes wrapping on relative topological cycles that give heavy defects that are charged under generalized global symmetries, which can then be used to construct new lower-dimensional theories. By investigating the string theory origin of the topological operators, we provide a general construction of these topological operators in the context of geometric engineering as branes wrapped on the homological cycles in the asymptotic boundary of the internal geometry. We illustrate this proposal by determining non-invertible 2-form symmetries in 6D superconformal field theories. Furthermore, by wrapping type IIB 7-brane on the entire asymptotic boundary of the internal manifold, we explicitly give a unified string-theoretic construction of two different types of field-theoretic non-invertible duality defects.

==> Papers/2205.03411/SWfoldCentralChargesARXIV.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    137255,       3800]
NotebookOptionsPosition[    125584,       3593]
NotebookOutlinePosition[    125989,       3609]
CellTagsIndexPosition[    125946,       3606]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["General (run me first!)", "Section",
 CellChangeTimes->{{3.8404071024376907`*^9, 3.840407104353895*^9}, {
  3.860595764511684*^9, 
  3.860595772610158*^9}},ExpressionUUID->"c54641d8-2b38-4998-809c-\
8408d26eb19a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"r", "+", "1"}], ")"}], "/", "32"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"B", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "4"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"r", "+", "1"}], ")"}], " ", "d0"}], "+", 
      RowBox[{"ell", " ", "Sum3"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"nV", "=", 
   RowBox[{"1", "+", "nV0", "+", "Sum1"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"nH", "=", 
   RowBox[{"nH0", "+", 
    RowBox[{"2", " ", "Sum1"}], "-", "Sum2"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.846330496188394*^9, 3.846330511938896*^9}, {
  3.846330665548274*^9, 3.846330673042783*^9}, {3.8605955987257977`*^9, 
  3.860595600203156*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"76c1dd08-9cde-4f15-a145-69addb0f182e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aG", " ", "=", " ", 
   RowBox[{
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "ell"}], ")"}]}], "-", 
       RowBox[{"3", "/", "4"}]}], ")"}], " ", "A"}], "-", 
    RowBox[{
     RowBox[{"12", "/", "ell"}], " ", "B"}], "+", 
    RowBox[{
     RowBox[{"5", "/", "24"}], " ", "nV"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "24"}], " ", "nH"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cG", " ", "=", " ", 
   RowBox[{
    RowBox[{"32", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", "/", 
        RowBox[{"(", "ell", ")"}]}], "-", "1"}], ")"}], " ", "A"}], "-", 
    RowBox[{
     RowBox[{"12", "/", "ell"}], " ", "B"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "6"}], " ", "nV"}], "+", 
    RowBox[{
     RowBox[{"1", "/", "12"}], " ", "nH"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8463305279445*^9, 3.8463306199634666`*^9}, {
  3.846330714245219*^9, 3.846330715010255*^9}, {3.846332084396967*^9, 
  3.846332088861238*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5a4bfcff-5b03-4908-9474-efe6b85a1e5c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["T", "6"], 
    RowBox[{"(", "N", ")"}]], TraditionalForm]],ExpressionUUID->
  "3650d304-bf12-4c95-b365-480e0f8b43e2"],
 "(p)"
}], "Section",
 CellChangeTimes->{{3.8404072558131037`*^9, 
  3.8404072690491457`*^9}},ExpressionUUID->"e9ac6c4e-29ec-4ec9-aba1-\
d1cf35f67b8d"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.840407563864012*^9, 3.840407570287655*^9}, {
  3.86059577693337*^9, 
  3.8605957802881727`*^9}},ExpressionUUID->"7e35edfd-9dd5-4984-9bbb-\
bc3690193818"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", " ", "\[RuleDelayed]", " ", "1"}], ",", " ", 
     RowBox[{"nH0", " ", "\[RuleDelayed]", " ", "0"}], ",", " ", 
     RowBox[{"nV0", " ", "\[RuleDelayed]", " ", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.840407384646105*^9, 3.8404074338943863`*^9}, 
   3.840407495806364*^9, {3.846330827434021*^9, 3.8463308375931053`*^9}, 
   3.8605957138603163`*^9},ExpressionUUID->"dc9a387e-b96c-4e9a-8e8f-\
eb3b2619dfc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"r", " ", "\[RuleDelayed]", " ", 
     RowBox[{"p", " ", "+", " ", "N", " ", "-", " ", "1"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.840408017796236*^9, 3.8404080313710823`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"dbfcd0d7-a3ce-4857-88f2-940a7c5384c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"p", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "+", "1"}], ",", 
        RowBox[{"p", "+", "N", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", " ", 
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"p", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "+", "1"}], ",", 
        RowBox[{"p", "+", "N", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "+", "N", "-", "1", "+", "1", "-", "i"}], ")"}], " ", 
       "i"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "+", "N", "-", "1", "+", "1", "-", "i"}], ")"}], " ", 
       "p"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "+", "1"}], ",", 
        RowBox[{"p", "+", "N", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8404073315561647`*^9, 3.8404073702327003`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"d979751e-c785-4323-9c38-5c1e020af147"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", " ", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "6"}]}], " ", "//", " ", "Expand"}], 
    " ", "//", " ", "Factor"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "6"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.846330728467519*^9, 3.846330758201229*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"ce8833c6-f059-40e0-8833-288b220a6f74"]
}, Closed]],

Cell[CellGroupData[{

Cell["Result", "Subsection",
 CellChangeTimes->{{3.840407579398625*^9, 
  3.840407599114193*^9}},ExpressionUUID->"648cdbef-5d4c-49fc-b330-\
66784c4041c6"],

Cell[CellGroupData[{

Cell[BoxData["a"], "Input",
 CellChangeTimes->{{3.8404076064822063`*^9, 3.840407631006399*^9}, {
  3.8475665821268187`*^9, 3.847566594261189*^9}, {3.860595615127598*^9, 
  3.8605956175777893`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c5b7667f-eaed-43ec-ab8f-b8eb22c5ddef"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"10", "-", 
    RowBox[{"21", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.840407631395135*^9, {3.840408044460541*^9, 3.840408052443433*^9}, 
   3.840459013769347*^9, 3.8463308603436127`*^9, 3.846331633238049*^9, 
   3.846331914238174*^9, 3.8463321152661877`*^9, 3.8463382417421303`*^9, 
   3.84633829983444*^9, 3.846347026097013*^9, 3.8475615705521803`*^9, 
   3.847561792609523*^9, 3.847563958243964*^9, 3.847566021790513*^9, {
   3.8475665865025177`*^9, 3.8475665949853897`*^9}, 3.847875722485668*^9, 
   3.847879576667034*^9, 3.847879911522306*^9, 3.84788244407872*^9, 
   3.8605956800868187`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"e5599600-c16b-45dd-9878-2e16fc4643e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", " "}]], "Input",
 CellChangeTimes->{
  3.840407632107267*^9, {3.846057387839506*^9, 3.8460574062829857`*^9}, 
   3.846057547776173*^9, {3.847566565027198*^9, 3.8475665722724733`*^9}, 
   3.860595620314293*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"96ed8964-926a-40f5-a8b1-6f4ae969fa17"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "-", 
    RowBox[{"5", " ", "p"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    SuperscriptBox["p", "2"], "+", 
    RowBox[{"21", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["p", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.840407632461686*^9, 3.840408054535371*^9, 3.8404590147355328`*^9, {
   3.846057389925604*^9, 3.846057406871348*^9}, 3.846057548296102*^9, 
   3.84633086152207*^9, 3.8463316341044617`*^9, 3.846331915759378*^9, 
   3.8463321161761312`*^9, 3.8463382418349047`*^9, 3.8463382999537897`*^9, 
   3.846347026157037*^9, 3.847561572128954*^9, 3.847561792687557*^9, 
   3.847563958381369*^9, 3.8475660218595457`*^9, {3.847566568645842*^9, 
   3.847566572935568*^9}, 3.8478757226102257`*^9, 3.847879576703053*^9, 
   3.8478799115739117`*^9, 3.847882444151279*^9, 3.860595680281604*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"48ba49f1-1c96-477d-b70b-a4e5fb40998f"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["T", "5"], 
    RowBox[{"(", "N", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ec16a484-aa3b-436a-95cf-171a592e3650"],
 "(p)"
}], "Section",
 CellChangeTimes->{{3.840407651427135*^9, 
  3.840407687922888*^9}},ExpressionUUID->"ab7ddc84-3bf9-4803-9ddb-\
82bcccd13b2b"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.840407693493326*^9, 3.840407696216537*^9}, {
  3.860595782485057*^9, 
  3.860595785753772*^9}},ExpressionUUID->"5e82be87-ee3b-47cc-8e9d-\
501348c0fc1d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", "1"}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", "0"}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840407708416396*^9, 3.8404077084661627`*^9}, 
   3.846331256290614*^9, 3.860595702908668*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"50c6ff64-0873-4457-ab2e-3481526e90c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{"p", "+", "N", "-", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840408075302731*^9, 3.840408075358841*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"57d42082-8a95-4e54-84ba-e3d88b372ab8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"p", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "+", "1"}], ",", 
        RowBox[{"p", "+", "N", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", " ", 
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"p", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "+", "1"}], ",", 
        RowBox[{"p", "+", "N", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "+", "N", "-", "1", "+", "1", "-", "i"}], ")"}], " ", 
       "i"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "p"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"p", "+", "N", "-", "1", "+", "1", "-", "i"}], ")"}], " ", 
       "p"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"p", "+", "1"}], ",", 
        RowBox[{"p", "+", "N", "-", "1"}]}], "}"}]}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.840407715928687*^9, 3.840407715978898*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"bcf02804-937d-4336-aa14-cd34c39277b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "5"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "5"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8463312671007853`*^9, 3.846331291816127*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b077d690-3b01-415d-874c-765f57696a8b"]
}, Closed]],

Cell[CellGroupData[{

Cell["Result", "Subsection",
 CellChangeTimes->{{3.8404077357269907`*^9, 
  3.8404077371119013`*^9}},ExpressionUUID->"6d5f2661-aef8-4d33-9ceb-\
5136f8bddd59"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", " "}]], "Input",
 CellChangeTimes->{
  3.8404077409018307`*^9, {3.847818522908222*^9, 3.847818527251519*^9}, 
   3.860595727084798*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"01b1f3fa-f3ec-4385-8f9e-4f2148cb656c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "240"], " ", 
  RowBox[{"(", 
   RowBox[{"50", "+", 
    RowBox[{"36", " ", "N"}], "-", 
    RowBox[{"69", " ", "p"}], "+", 
    RowBox[{"360", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    RowBox[{"25", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"420", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"140", " ", 
     SuperscriptBox["p", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8404077413618793`*^9, 3.8404077499008923`*^9}, 
   3.8404080949263906`*^9, 3.840459039028386*^9, 3.846331305487522*^9, 
   3.846332147004808*^9, 3.846338166684677*^9, 3.846348082910128*^9, 
   3.847561687384128*^9, 3.8475644320119953`*^9, {3.8478185280329733`*^9, 
   3.847818534571055*^9}, 3.847881943447805*^9, 3.860595753375042*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"b2a0e4cc-27e9-47f5-936f-39fda2bd424b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["c"], "Input",
 CellChangeTimes->{3.8404077417964697`*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"2fcc18ed-a993-4686-9eb5-7622543be8a0"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "60"], " ", 
  RowBox[{"(", 
   RowBox[{"10", "+", 
    RowBox[{"12", " ", "N"}], "-", 
    RowBox[{"13", " ", "p"}], "+", 
    RowBox[{"90", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"105", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"35", " ", 
     SuperscriptBox["p", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.840407742267852*^9, 3.840407751842628*^9}, 
   3.8404080970764723`*^9, 3.840459040199237*^9, 3.846331307672216*^9, 
   3.846331399163645*^9, 3.84633214879909*^9, 3.846338166773981*^9, 
   3.8463480830353823`*^9, 3.847561687493219*^9, 3.847564432227663*^9, 
   3.8478819436570177`*^9, 3.860595753562462*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"50304e0c-adda-442f-8db7-fb7253cdcf60"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["T", "4"], 
    RowBox[{"(", "N", ")"}]], "(", 
   RowBox[{"p", ",", " ", 
    RowBox[{"2", "q"}]}], ")"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"1527fb33-2a5d-446c-a742-52ac15e3d4be"]], \
"Section",
 CellChangeTimes->{{3.840407844990526*^9, 
  3.8404078551654778`*^9}},ExpressionUUID->"8489dd01-4f95-44b7-bfc6-\
f1062c4408ac"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.840407862698947*^9, 3.840407865104505*^9}, {
  3.860595930377837*^9, 
  3.860595932123988*^9}},ExpressionUUID->"c94573be-1948-47e7-b751-\
5fc6d8ee0b13"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", "1"}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", "0"}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8404078776850843`*^9, 3.840407877737311*^9}, {
   3.8463325160155563`*^9, 3.8463325245799093`*^9}, 3.860595818834673*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"0a184272-b2ce-460e-8eff-4fdd6bf31380"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{"q", " ", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.840408134714168*^9, 3.840408140209278*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"626f6368-f160-4331-bd10-6e9068afddf1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "i"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "i"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "i"}], "-", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", " ", 
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "1"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", " ", "i"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "i"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "1"}], ",", 
         RowBox[{"q", "+", "p"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q"}], "+", "p"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "p", "+", "1"}], ",", 
         RowBox[{"q", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], "]"}]}], "/.",
     " ", "len"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840407913375375*^9, 3.840407948434194*^9}, {
  3.840408146723686*^9, 3.840408154509489*^9}, {3.840409508510755*^9, 
  3.8404095195872583`*^9}, {3.840409582266616*^9, 3.84040960365549*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"282b0c9d-8e84-4f71-8147-ce74c1dd7af2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "4"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "4"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.846332352040677*^9, 3.846332352135981*^9}, {
  3.8463324317578287`*^9, 3.846332433562985*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"b018e637-2ed9-4195-aaf4-09f37fbd17c1"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.8404079679585*^9, 3.8404079689243793`*^9}, {
  3.846332434718742*^9, 
  3.846332435844998*^9}},ExpressionUUID->"237e2ed3-f50e-4425-81c9-\
7c7967a8af80"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "  "}]], "Input",
 CellChangeTimes->{{3.8477995600261507`*^9, 3.847799570596031*^9}, {
  3.847799627752328*^9, 3.847799627857808*^9}, {3.847800418514346*^9, 
  3.8478004350897512`*^9}, {3.847800943046783*^9, 3.84780094313894*^9}, {
  3.847801756171369*^9, 3.8478018382151423`*^9}, {3.8605958317862997`*^9, 
  3.860595832084551*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"bb624cdc-1e9a-4f31-aba4-136a5b756ceb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"10", "+", 
    RowBox[{"18", " ", "N"}], "-", 
    RowBox[{"3", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"18", " ", "q"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "-", 
    RowBox[{"20", " ", "p", " ", "q"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"192", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"192", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["q", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8477995656217937`*^9, 3.847799571223021*^9}, 
   3.847799628504775*^9, {3.847800420654044*^9, 3.84780043580124*^9}, 
   3.847800912619214*^9, 3.847800943728243*^9, 3.847801756802432*^9, {
   3.8478017950640173`*^9, 3.847801838905303*^9}, 3.84782219498661*^9, 
   3.8605959410111227`*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"f9302d06-099f-4276-a3f1-44ef49ee8f10"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["c"], "Input",
 CellChangeTimes->{{3.8478004942849417`*^9, 3.8478005115572777`*^9}, 
   3.847800542711125*^9, {3.8478006213865337`*^9, 3.8478006214835157`*^9}, 
   3.84780176547198*^9, {3.8478018790635023`*^9, 3.847801879124604*^9}, 
   3.860595836628291*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"1c300f5c-1042-43eb-b34a-9036bd14ef9b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"6", " ", "N"}], "+", "p", "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    SuperscriptBox["p", "2"], "+", 
    RowBox[{"21", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"2", " ", "q"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "-", 
    RowBox[{"4", " ", "p", " ", "q"}], "+", 
    RowBox[{"84", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"48", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"48", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.847800497959429*^9, 3.847800512091151*^9}, 
   3.847800543446335*^9, 3.847800622022727*^9, 3.8478017661857862`*^9, 
   3.847801879724517*^9, 3.8478221951257668`*^9, 3.860595941078455*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"06f54d16-47e5-4c65-8f77-53d17cf1802d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["S", "4"], 
    RowBox[{"(", "N", ")"}]], "(", 
   RowBox[{"p", ",", " ", 
    RowBox[{
     RowBox[{"2", "q"}], "+", "1"}]}], ")"}], 
  TraditionalForm]],ExpressionUUID->"ed95e5bd-4d02-4e1c-b859-ddc28b58def9"]], \
"Section",
 CellChangeTimes->{{3.840408775599361*^9, 
  3.840408785991494*^9}},ExpressionUUID->"c514e4c9-0516-4163-952e-\
68135407aa36"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.840408803059697*^9, 3.840408805943809*^9}, {
  3.860595970209066*^9, 
  3.8605959725165987`*^9}},ExpressionUUID->"206d5947-ddfc-4300-9f70-\
fa3db6a2334f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", "4"}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", "3"}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8404087975223846`*^9, 3.84040879757456*^9}, {
   3.8404088326738863`*^9, 3.840408835531472*^9}, {3.846333267592546*^9, 
   3.846333304888989*^9}, {3.846333530856621*^9, 3.846333534837267*^9}, {
   3.846333681566721*^9, 3.846333689983549*^9}, {3.846334433103441*^9, 
   3.846334433313443*^9}, 3.8605959599312363`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"9eda21b0-d41b-4bca-a831-3bde41d70ee7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{"q", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840408848401989*^9, 3.8404088484546127`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"514ae85d-3857-4084-a852-23e88462f27c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "i"}], "+", "1"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "1"}]}], "}"}]}], "]"}], "+",
     "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", " ", "+", " ", "1"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "1", "+", "N", "-", "1"}]}], 
       "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "i"}], "+", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "i"}], "-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"i", " ", 
       RowBox[{"(", 
        RowBox[{"i", "-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "1"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "1"}], ")"}], "^", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "2"}], ",", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "p", "+", "1", "+", "N", "-", "1"}]}], 
       "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"S3", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "i"}], "+", "1"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q", " ", "+", " ", "1", " ", "+", "i"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"q", "+", "1"}], ",", 
          RowBox[{"q", "+", "p"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "q"}], "+", "p", "+", "1"}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"q", " ", "+", " ", "p", " ", "+", " ", "1"}], ",", 
          RowBox[{"q", " ", "+", " ", "p", " ", "+", "N", "-", "1"}]}], 
         "}"}]}], "]"}]}], "/.", " ", "len"}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.840408871261361*^9, 3.840408927137452*^9}, {
   3.840409005641921*^9, 3.840409018212964*^9}, {3.8404091630914717`*^9, 
   3.840409192289501*^9}, {3.840409231225795*^9, 3.8404092506658*^9}, {
   3.8404093110166407`*^9, 3.840409354339809*^9}, {3.840410280365348*^9, 
   3.840410317066338*^9}, {3.840410352180208*^9, 3.840410361760236*^9}, 
   3.840410417812798*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"c9b685d9-039e-4ef3-ab4c-98610c4762ed"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "4"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "4"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8404104307398148`*^9, 3.84041043079697*^9}, 
   3.846333213846579*^9},
 CellLabel->"In[39]:=",ExpressionUUID->"e3f8674a-b745-4c1c-b7d1-c77994d327a6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.840410444119891*^9, 
  3.840410445624855*^9}},ExpressionUUID->"1f85566a-6f31-4e8c-b95e-\
17032f30f5d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", "  "}]], "Input",
 CellChangeTimes->{{3.8404104476537657`*^9, 3.840410488910207*^9}, {
   3.840411227155816*^9, 3.840411227396319*^9}, {3.840411260651806*^9, 
   3.840411290461494*^9}, 3.840459360899551*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"78b5c12e-b221-4393-8746-34d65bf73312"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"4", "+", 
    RowBox[{"66", " ", "N"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"35", " ", "p"}], "+", 
    RowBox[{"168", " ", "N", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"79", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"10", " ", "q"}], "+", 
    RowBox[{"192", " ", "N", " ", "q"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"172", " ", "p", " ", "q"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    RowBox[{"76", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"192", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"192", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["q", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8404104536757383`*^9, 3.840410489527936*^9}, 
   3.8404107376983423`*^9, 3.840411187315454*^9, 3.8404112283412848`*^9, {
   3.840411261381619*^9, 3.840411319830481*^9}, {3.840459361491644*^9, 
   3.840459366802228*^9}, 3.84633323102195*^9, {3.846333405539036*^9, 
   3.846333426886035*^9}, 3.8463337005797567`*^9, 3.8463338387237263`*^9, 
   3.846338060331634*^9, 3.8475617311025248`*^9, 3.8476010120390873`*^9, 
   3.8478818719547577`*^9, 3.86059599859606*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"8d6bcf8d-b218-444e-b47f-90501bce936b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", " "}]], "Input",
 CellChangeTimes->{
  3.8404104551695004`*^9, 3.8404104956576757`*^9, {3.8404109517539663`*^9, 
   3.840410955311256*^9}, {3.840411230432454*^9, 3.840411230712978*^9}, {
   3.8404112650745277`*^9, 3.84041126521259*^9}, {3.840411300028544*^9, 
   3.8404113003699083`*^9}, 3.8404593714176607`*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"1608b082-93f2-4c79-ad45-7869aa0771e8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"18", " ", "N"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"11", " ", "p"}], "+", 
    RowBox[{"42", " ", "N", " ", "p"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"21", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"6", " ", "q"}], "+", 
    RowBox[{"48", " ", "N", " ", "q"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"44", " ", "p", " ", "q"}], "+", 
    RowBox[{"84", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"48", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"48", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["q", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.840410455744588*^9, 3.840410496963675*^9, 3.840410738876973*^9, {
   3.8404109527000523`*^9, 3.84041095574611*^9}, 3.8404111882364283`*^9, 
   3.840411231347879*^9, 3.840411265851369*^9, {3.840411300921253*^9, 
   3.8404113199467583`*^9}, 3.840459371997665*^9, 3.846333233375575*^9, {
   3.8463334068996*^9, 3.846333427700535*^9}, 3.84633370159135*^9, 
   3.846333839844836*^9, 3.846338060468648*^9, 3.847561731255516*^9, 
   3.847601012215106*^9, 3.847881872032857*^9, 3.860595998667316*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"e519a78c-e078-4811-9d60-9ac1f9a7e2a5"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["T", "3"], 
    RowBox[{"(", "N", ")"}]], "(", 
   RowBox[{"p", ",", " ", "s", ",", " ", 
    RowBox[{"3", "q"}]}], ")"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"9bb0ac8e-cedd-4518-94c8-28d91a471d1c"]], \
"Section",
 CellChangeTimes->{{3.840465805316905*^9, 3.8404658109904213`*^9}, {
  3.8404658447052383`*^9, 
  3.840465848725588*^9}},ExpressionUUID->"cffbb690-7254-4bf6-9b79-\
825b387eb4a9"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.8404666124038754`*^9, 3.8404666138868723`*^9}, {
  3.8605960148510523`*^9, 
  3.8605960160666637`*^9}},ExpressionUUID->"972d2916-a0f6-4660-a3b7-\
41c4a9339c72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", "1"}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", "0"}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840465862637825*^9, 3.840465862695778*^9}, {
   3.846332718200995*^9, 3.846332729819973*^9}, 
   3.8605960092793713`*^9},ExpressionUUID->"734d752e-2c0d-4016-aa0e-\
6a148fb2adc7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8404658694573317`*^9, 3.840465869522841*^9}, {
  3.8404659011252413`*^9, 3.840465901520402*^9}},
 CellLabel->
  "In[153]:=",ExpressionUUID->"9b87963f-e5aa-4ec1-9d91-8d0fb8b90ede"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "i"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", " ", "+", " ", 
         RowBox[{"2", "i"}]}], " ", ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "1"}], ",", 
        RowBox[{"q", " ", "+", " ", "s"}]}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "q"}], "+", "s", "+", "i"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "q"}], " ", "+", " ", 
         RowBox[{"2", "s"}], " ", "+", " ", "p"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{
        "q", " ", "+", " ", "s", " ", "+", " ", "p", " ", "+", " ", "N", "-", 
         "1"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", "i"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"3", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "i"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q", " ", "+", " ", 
         RowBox[{"2", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "1"}], ",", 
        RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "s", "+", "i"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "q"}], " ", "+", " ", "s", " ", "+", " ", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"3", " ", "i"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"2", " ", "i"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "1"}], ",", 
         RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q"}], "+", "s", "+", "i"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "s", "+", "1"}], ",", 
         RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "q"}], "+", 
          RowBox[{"2", " ", "s"}], "+", "p"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
         RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
      "]"}]}], " ", "/.", " ", "len"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840465876875643*^9, 3.8404658769404373`*^9}, {
  3.840465928874061*^9, 3.840465928956444*^9}, {3.8404659800108557`*^9, 
  3.8404661143540277`*^9}, {3.8404661569995203`*^9, 3.840466158432249*^9}, {
  3.8404661988382483`*^9, 3.840466208541951*^9}, {3.8404662404548073`*^9, 
  3.84046625949123*^9}, {3.8404663222576637`*^9, 3.840466404902906*^9}, {
  3.8404665402727737`*^9, 3.840466601762726*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"3b3691a5-f6f4-4451-956c-bdfebd9419ee"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "3"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "3"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8404658874520903`*^9, 3.8404658875108213`*^9}, {
  3.840466418621632*^9, 3.840466419714945*^9}, {3.846332739591249*^9, 
  3.846332743541397*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"24eb560f-3dd3-4d8d-9140-25768969f10f"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.840466622009815*^9, 
  3.8404666231227303`*^9}},ExpressionUUID->"30a391f0-6554-4253-99af-\
3bb6188fdea2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", " "}]], "Input",
 CellChangeTimes->{{3.840466624560815*^9, 3.840466659939888*^9}, 
   3.840466741010058*^9, {3.8459620780920258`*^9, 3.845962080538001*^9}, 
   3.8463326201347313`*^9},
 CellLabel->
  "In[161]:=",ExpressionUUID->"c09263f6-d5fd-4037-9fca-7e9da6c903b8"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"10", "+", 
    RowBox[{"36", " ", "N"}], "+", 
    RowBox[{"15", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"9", " ", "q"}], "+", 
    RowBox[{"216", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "-", 
    RowBox[{"30", " ", "p", " ", "q"}], "+", 
    RowBox[{"504", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"324", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"324", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "-", 
    RowBox[{"20", " ", "p", " ", "s"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "-", 
    RowBox[{"60", " ", "q", " ", "s"}], "+", 
    RowBox[{"576", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"576", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"324", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"288", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["s", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.840466629606326*^9, 3.840466660538763*^9}, 
   3.840466746791705*^9, {3.8459620564932117`*^9, 3.84596208128951*^9}, 
   3.8463326206605997`*^9, 3.846332767426716*^9, 3.8463380276026697`*^9, 
   3.847881799472431*^9},
 CellLabel->
  "Out[161]=",ExpressionUUID->"dae5ee9d-6181-438f-816b-a8554a6c66e5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", " "}]], "Input",
 CellChangeTimes->{
  3.840466630637804*^9, {3.8404666674102097`*^9, 3.8404666678563623`*^9}, 
   3.840466744799601*^9, {3.845962357470449*^9, 3.845962359355269*^9}, 
   3.846332623632502*^9},
 CellLabel->
  "In[162]:=",ExpressionUUID->"3b1e6a59-42c9-4e13-b9c8-826ecc5db303"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"12", " ", "N"}], "+", 
    RowBox[{"7", " ", "p"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    SuperscriptBox["p", "2"], "+", 
    RowBox[{"21", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"3", " ", "q"}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "-", 
    RowBox[{"6", " ", "p", " ", "q"}], "+", 
    RowBox[{"126", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"81", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"81", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"4", " ", "s"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "-", 
    RowBox[{"4", " ", "p", " ", "s"}], "+", 
    RowBox[{"84", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "-", 
    RowBox[{"12", " ", "q", " ", "s"}], "+", 
    RowBox[{"144", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"144", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"81", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"72", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["s", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.840466630894178*^9, 3.8404666684794064`*^9, 
  3.840466747645928*^9, 3.845962073548772*^9, 3.845962360017623*^9, 
  3.846332624218169*^9, 3.84633277664742*^9, 3.846338027690484*^9, 
  3.8478817995431757`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"00d83e8c-fd71-478e-a1d6-b775de90e692"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["S", "3"], 
    RowBox[{"(", "N", ")"}]], "(", 
   RowBox[{"p", ",", " ", "s", ",", " ", 
    RowBox[{
     RowBox[{"3", "q"}], "+", "1"}]}], ")"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"5a686d3b-712b-4cf3-91ef-d0c397d67a01"]], \
"Section",
 CellChangeTimes->{{3.8404668024866743`*^9, 
  3.840466813747504*^9}},ExpressionUUID->"3d0ac2d1-c0d3-42e8-b35e-\
be65b221a5f9"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.840466820496048*^9, 3.8404668219087753`*^9}, {
  3.8605960488138742`*^9, 
  3.860596050510954*^9}},ExpressionUUID->"ac45a24b-d743-451e-a826-\
b27ace941054"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", "3"}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", "4"}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8404669049536858`*^9, 3.8404669050218697`*^9}, {
   3.840467073055876*^9, 3.840467075467485*^9}, {3.8463341652870092`*^9, 
   3.846334202357774*^9}, 3.8605960431254*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"9ca9f9b0-43f2-48c4-b709-e2c89d046e61"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8404669150687857`*^9, 3.840466915153138*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"afd4cb6c-7fd5-4d24-9364-d5c91dc276a7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "i"}], "+", "1"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", "1", "+", 
         RowBox[{"2", " ", "i"}]}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "1"}], ",", 
        RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "s", "+", "1", "+", "i"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p", "+", "1"}], ")"}], "^", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "i"}], "+", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "i"}], "+", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], "+", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "1"}], ",", 
        RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "s", "+", "i", "+", "1"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "s", "+", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "+", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p", "+", "1"}], ")"}], "^", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "i"}], "+", "1"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "1", "+", 
          RowBox[{"2", " ", "i"}]}], " ", ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "1"}], ",", 
         RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q"}], "+", "s", "+", "1", "+", "i"}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "s", "+", "1"}], ",", 
         RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "q"}], "+", 
          RowBox[{"2", " ", "s"}], "+", "p", "+", "1"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
         RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
      "]"}]}], "/.", " ", "len"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8404669235547667`*^9, 3.840466923624497*^9}, {
  3.840466965887143*^9, 3.840467046244499*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"043b6dbb-508c-41e2-9495-3ccc88ce2b98"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "3"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "3"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8404669328504*^9, 3.840466932919569*^9}, {
  3.846334141251709*^9, 3.846334145117053*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"41d8116a-55df-45a6-8ada-6f2725fe5759"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.840467099820887*^9, 
  3.840467100637164*^9}},ExpressionUUID->"44c73a5d-6b0e-4e15-af65-\
64e31fea00d3"],

Cell[CellGroupData[{

Cell[BoxData["a"], "Input",
 CellChangeTimes->{{3.840467101596755*^9, 3.84046712886596*^9}, 
   3.840467160204517*^9, {3.8459628959535847`*^9, 3.8459628978056383`*^9}, {
   3.8463342358744698`*^9, 3.84633423623487*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ee7367eb-0022-4a1d-a149-e6aaf121d04c"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"6", "+", 
    RowBox[{"72", " ", "N"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"41", " ", "p"}], "+", 
    RowBox[{"168", " ", "N", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"79", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}], "-", 
    RowBox[{"3", " ", "q"}], "+", 
    RowBox[{"216", " ", "N", " ", "q"}], "+", 
    RowBox[{"216", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"186", " ", "p", " ", "q"}], "+", 
    RowBox[{"504", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"324", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"324", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"16", " ", "s"}], "+", 
    RowBox[{"192", " ", "N", " ", "s"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "+", 
    RowBox[{"172", " ", "p", " ", "s"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "+", 
    RowBox[{"156", " ", "q", " ", "s"}], "+", 
    RowBox[{"576", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"576", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"324", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "+", 
    RowBox[{"76", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"288", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["s", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.8404671019319773`*^9, 3.840467129532857*^9}, 
   3.8404671664774227`*^9, {3.8459628920337477`*^9, 3.845962898489458*^9}, 
   3.846334236843164*^9, 3.846334533393003*^9, 3.8463379911934423`*^9, 
   3.860596066577064*^9},
 CellLabel->"Out[50]=",ExpressionUUID->"ae5cf3ea-af7c-4f4f-a012-b94abd161bc4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["c"], "Input",
 CellChangeTimes->{
  3.84046710314861*^9, {3.8404671345840054`*^9, 3.8404671638233957`*^9}, {
   3.845963660627109*^9, 3.8459636635418053`*^9}, 3.84633423994137*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"b520971f-b7d6-446e-bebf-a24d8f197f3b"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"3", "+", 
    RowBox[{"21", " ", "N"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"14", " ", "p"}], "+", 
    RowBox[{"42", " ", "N", " ", "p"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"21", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"6", " ", "q"}], "+", 
    RowBox[{"54", " ", "N", " ", "q"}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"48", " ", "p", " ", "q"}], "+", 
    RowBox[{"126", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"81", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"81", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"9", " ", "s"}], "+", 
    RowBox[{"48", " ", "N", " ", "s"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "+", 
    RowBox[{"44", " ", "p", " ", "s"}], "+", 
    RowBox[{"84", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "+", 
    RowBox[{"42", " ", "q", " ", "s"}], "+", 
    RowBox[{"144", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"144", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"81", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "+", 
    RowBox[{"20", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"72", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["s", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.840467103346521*^9, 3.8404671358520947`*^9, 
  3.840467167421102*^9, 3.845962892156199*^9, 3.845963664166642*^9, 
  3.84633424052801*^9, 3.846334533535767*^9, 3.846337991287902*^9, 
  3.860596066635089*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"ac44542a-2e09-46cd-a215-276923443e27"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["R", "3"], 
    RowBox[{"(", "N", ")"}]], "(", 
   RowBox[{"p", ",", " ", "s", ",", " ", 
    RowBox[{
     RowBox[{"3", "q"}], " ", "+", " ", "2"}]}], ")"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"03b7fe27-2597-4e71-9ecf-f6915d467f1f"]], \
"Section",
 CellChangeTimes->{{3.840467313745544*^9, 
  3.8404673235535727`*^9}},ExpressionUUID->"806e6e03-fa23-4444-8a6f-\
492d622a2e3e"],

Cell[CellGroupData[{

Cell["Evaluation", "Subsection",
 CellChangeTimes->{{3.840467330547567*^9, 
  3.8404673332398777`*^9}},ExpressionUUID->"3d2696a8-748d-4cbf-af2e-\
07254233887e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", "6"}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", "12"}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", "3"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8404673440230303`*^9, 3.840467344087223*^9}, {
   3.840467411701291*^9, 3.840467415846533*^9}, {3.846334339746561*^9, 
   3.846334366237239*^9}, {3.8463344144560413`*^9, 3.846334418735817*^9}, 
   3.860596076786889*^9},
 CellLabel->"In[52]:=",ExpressionUUID->"e939c02c-2ef8-4569-9167-3f8e4f923bf4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.840467351022272*^9, 3.8404673510972*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"0e44440f-98f0-4d3a-b8d1-1f0c1a489ece"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "i"}], "+", "2"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", "2", "+", 
         RowBox[{"2", " ", "i"}]}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "1"}], ",", 
        RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "s", "+", "2", "+", "i"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p", "+", "2"}], ")"}], "^", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "i"}], "+", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "i"}], "+", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "1"}], ",", 
        RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "s", "+", "i", "+", "2"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q"}], "+", "s", "+", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "+", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "q"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p", "+", "2"}], ")"}], "^", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "i"}], "+", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "q"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "1", "+", 
          RowBox[{"2", " ", "i"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "1"}], ",", 
         RowBox[{"q", "+", "s"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q"}], "+", "s", "+", "2", "+", "i"}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "s", "+", "1"}], ",", 
         RowBox[{"q", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "q"}], "+", 
          RowBox[{"2", " ", "s"}], "+", "p", "+", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"q", "+", "s", "+", "p", "+", "1"}], ",", 
         RowBox[{"q", "+", "s", "+", "p", "+", "N", "-", "1"}]}], "}"}]}], 
      "]"}]}], "/.", " ", "len"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840467358117531*^9, 3.840467358187495*^9}, {
  3.840467440164105*^9, 3.840467480623475*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"b5e4a9c5-fc4b-4528-9010-7e7106e14002"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "3"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "3"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840467369263678*^9, 3.840467369336628*^9}, 
   3.846334321133412*^9},
 CellLabel->"In[57]:=",ExpressionUUID->"5b15f56a-4b16-4512-808e-62e97c528bc6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.840467490591002*^9, 
  3.8404674915268297`*^9}},ExpressionUUID->"5c49060d-8e5a-461c-9649-\
8216b77e99fb"],

Cell[CellGroupData[{

Cell[BoxData["a"], "Input",
 CellChangeTimes->{
  3.840467496723751*^9, {3.8459645071820374`*^9, 3.845964510118675*^9}, 
   3.84633457803333*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"74fd1a83-f956-4689-bd8f-40c6c523a712"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"16", "+", 
    RowBox[{"180", " ", "N"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"139", " ", "p"}], "+", 
    RowBox[{"336", " ", "N", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"163", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"75", " ", "q"}], "+", 
    RowBox[{"432", " ", "N", " ", "q"}], "+", 
    RowBox[{"216", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"402", " ", "p", " ", "q"}], "+", 
    RowBox[{"504", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    RowBox[{"171", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"324", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"324", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"176", " ", "s"}], "+", 
    RowBox[{"240", " ", "N", " ", "s"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "+", 
    RowBox[{"220", " ", "p", " ", "s"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "+", 
    RowBox[{"372", " ", "q", " ", "s"}], "+", 
    RowBox[{"576", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"576", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"324", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "+", 
    RowBox[{"100", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"288", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["s", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.840467497014385*^9, {3.845964500641601*^9, 3.845964513097856*^9}, 
   3.8463345971894197`*^9, 3.8463379257645473`*^9, 3.846348343186116*^9, 
   3.847619145453559*^9, 3.847813632725638*^9, 3.860596101971627*^9},
 CellLabel->"Out[59]=",ExpressionUUID->"f991d0d5-095f-42f7-9554-6d942d9295f9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["c"], "Input",
 CellChangeTimes->{
  3.8404674978014517`*^9, {3.845970078632687*^9, 3.845970080815072*^9}, 
   3.846334584318404*^9},
 CellLabel->"In[60]:=",ExpressionUUID->"1807155b-c3c8-4b3a-b9cb-a8bfe675d353"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"8", "+", 
    RowBox[{"48", " ", "N"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"39", " ", "p"}], "+", 
    RowBox[{"84", " ", "N", " ", "p"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"41", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"21", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"27", " ", "q"}], "+", 
    RowBox[{"108", " ", "N", " ", "q"}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"102", " ", "p", " ", "q"}], "+", 
    RowBox[{"126", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    RowBox[{"45", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"81", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"81", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["q", "3"]}], "+", 
    RowBox[{"50", " ", "s"}], "+", 
    RowBox[{"60", " ", "N", " ", "s"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "+", 
    RowBox[{"56", " ", "p", " ", "s"}], "+", 
    RowBox[{"84", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "+", 
    RowBox[{"96", " ", "q", " ", "s"}], "+", 
    RowBox[{"144", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"144", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"81", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"72", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["s", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.840467498077496*^9, 3.8459645007203293`*^9, 
  3.8459700815077963`*^9, 3.8463345991732683`*^9, 3.846337925853126*^9, 
  3.846348343307585*^9, 3.847619145735639*^9, 3.847813633967575*^9, 
  3.860596102043357*^9},
 CellLabel->"Out[60]=",ExpressionUUID->"7afa168b-350d-4282-ae0e-9345bea69171"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[Cell[BoxData[
 FormBox[
  RowBox[{
   SuperscriptBox[
    SubscriptBox["T", "2"], 
    RowBox[{"(", "N", ")"}]], "(", 
   RowBox[{"p", ",", " ", "s", ",", " ", "u", ",", " ", 
    RowBox[{"2", "t"}], ",", " ", "q"}], ")"}], TraditionalForm]],
 FormatType->
  TraditionalForm,ExpressionUUID->"e2f1ebea-de8e-439e-8dbe-0b40ebd791ae"]], \
"Section",
 CellChangeTimes->{{3.840467650763225*^9, 
  3.8404676787513447`*^9}},ExpressionUUID->"ca4c8400-5694-4e12-9bd5-\
369dc18b673c"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.8404677068967123`*^9, 3.840467708338469*^9}, {
  3.860596119459426*^9, 
  3.860596120303056*^9}},ExpressionUUID->"ff8c6e37-64db-46dd-b673-\
4bc9b9459a4d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", 
      RowBox[{"q", "+", "1"}]}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", 
      RowBox[{"q", 
       RowBox[{"(", 
        RowBox[{"q", "+", "4"}], ")"}]}]}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", 
      RowBox[{"q", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q", "-", "1"}], ")"}], "/", "2"}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8404677794979677`*^9, 3.840467779586522*^9}, {
   3.8404696489071083`*^9, 3.84046966431776*^9}, {3.8461636811316023`*^9, 
   3.84616368137913*^9}, {3.846163970336933*^9, 3.846163988661834*^9}, {
   3.846334998903297*^9, 3.8463350159118977`*^9}, {3.846335057040743*^9, 
   3.846335086063776*^9}, 3.846335118305195*^9, 3.86059611117274*^9},
 CellLabel->"In[61]:=",ExpressionUUID->"ae0780ff-859e-4837-a69b-25de159ecbf0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{
     "t", " ", "+", " ", "u", " ", "+", " ", "s", " ", "+", " ", "p", "+", 
      "N", "-", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840467790359187*^9, 3.8404677904410973`*^9}, {
  3.8404678487592163`*^9, 3.840467852167214*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"bb17459c-4636-4926-bbb8-0210912e59f9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", "i"}]}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "t"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", "t", "+", 
         RowBox[{"3", " ", "i"}]}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "1"}], ",", 
        RowBox[{"t", "+", "u"}]}], "}"}]}], "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", "t"}], "+", "u", "+", 
         RowBox[{"2", "i"}]}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s"}]}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"3", " ", "t"}], " ", "+", " ", 
         RowBox[{"2", "u"}], "+", "s", "+", "i"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", " ", "+", " ", 
         RowBox[{"4", "t"}], " ", "+", " ", 
         RowBox[{"3", "u"}], " ", "+", " ", 
         RowBox[{"2", "s"}], " ", "+", " ", "p"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "N", "-", "1"}]}], 
       "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", "i"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "t"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", "t", "+", 
         RowBox[{"3", " ", "i"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q", "+", "t", "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "1"}], ",", 
        RowBox[{"t", "+", "u"}]}], "}"}]}], "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "t"}], "+", "u", "+", 
         RowBox[{"2", " ", "i"}]}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "t"}], "+", "u", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"3", " ", "t"}], "+", 
         RowBox[{"2", " ", "u"}], "+", "s", "+", "i"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"3", " ", "t"}], "+", 
         RowBox[{"2", " ", "u"}], "+", "s", "+", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", "t"}], "+", 
         RowBox[{"3", " ", "u"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p"}], ")"}], "2"], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "N", "-", "1"}]}], 
       "}"}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"4", " ", "i"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "t"}], "}"}]}], "]"}], "+", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", "t", "+", 
          RowBox[{"3", " ", "i"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "1"}], ",", 
         RowBox[{"t", "+", "u"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"2", " ", "t"}], "+", "u", "+", 
          RowBox[{"2", " ", "i"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "u", "+", "1"}], ",", 
         RowBox[{"t", "+", "u", "+", "s"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"3", " ", "t"}], "+", 
          RowBox[{"2", " ", "u"}], "+", "s", "+", "i"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "1"}], ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"2", " ", "s"}], "+", "p"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "1"}], ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "N", "-", "1"}]}], 
        "}"}]}], "]"}]}], " ", "/.", " ", "len"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.84046779924391*^9, 3.840467799318921*^9}, {
  3.840467922014435*^9, 3.840467978367384*^9}, {3.840468015681036*^9, 
  3.840468016184868*^9}, {3.8404680971357517`*^9, 3.840468098926265*^9}, {
  3.840468141846642*^9, 3.840468170559288*^9}, {3.840468212172996*^9, 
  3.840468294567172*^9}, {3.840468333933157*^9, 3.8404683646969433`*^9}, {
  3.840468447159604*^9, 3.840468612851554*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"2eaabbf3-5dc6-46e1-bba5-818be886949a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "2"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "2"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8404678100393476`*^9, 3.840467815485971*^9}, {
  3.846334758073477*^9, 3.846334768913785*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"c6d61d3a-3736-4913-8dc2-fce3950d0f74"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.840468628244556*^9, 3.8404686295794764`*^9}, {
  3.8461479371098948`*^9, 
  3.846147937991748*^9}},ExpressionUUID->"01bbfc98-0f43-42af-b571-\
bba3ceee62ed"],

Cell[CellGroupData[{

Cell[BoxData["a"], "Input",
 CellChangeTimes->{{3.840468631397593*^9, 3.840468662392332*^9}, 
   3.84046969333955*^9, {3.845971254456697*^9, 3.845971256617476*^9}, {
   3.846143053540436*^9, 3.8461430912787447`*^9}, {3.846163711436363*^9, 
   3.84616371708462*^9}, {3.846165214102809*^9, 3.846165221385152*^9}, 
   3.846165281771244*^9, 3.8463351295942593`*^9},
 CellLabel->"In[68]:=",ExpressionUUID->"6da4ba5c-6cb0-412e-8c15-61311fe9ff65"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"10", "+", 
    RowBox[{"72", " ", "N"}], "+", 
    RowBox[{"51", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"3", " ", "q"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "-", 
    RowBox[{"10", " ", "p", " ", "q"}], "+", 
    RowBox[{"168", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"12", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"12", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"36", " ", "s"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "-", 
    RowBox[{"20", " ", "p", " ", "s"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "-", 
    RowBox[{"20", " ", "q", " ", "s"}], "+", 
    RowBox[{"192", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"192", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"96", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"24", " ", "t"}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["N", "2"], " ", "t"}], "-", 
    RowBox[{"40", " ", "p", " ", "t"}], "+", 
    RowBox[{"672", " ", "N", " ", "p", " ", "t"}], "+", 
    RowBox[{"336", " ", 
     SuperscriptBox["p", "2"], " ", "t"}], "-", 
    RowBox[{"40", " ", "q", " ", "t"}], "+", 
    RowBox[{"240", " ", "N", " ", "q", " ", "t"}], "+", 
    RowBox[{"240", " ", "p", " ", "q", " ", "t"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "2"], " ", "t"}], "-", 
    RowBox[{"80", " ", "s", " ", "t"}], "+", 
    RowBox[{"768", " ", "N", " ", "s", " ", "t"}], "+", 
    RowBox[{"768", " ", "p", " ", "s", " ", "t"}], "+", 
    RowBox[{"240", " ", "q", " ", "s", " ", "t"}], "+", 
    RowBox[{"384", " ", 
     SuperscriptBox["s", "2"], " ", "t"}], "-", 
    RowBox[{"80", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"480", " ", "N", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"480", " ", "p", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"120", " ", "q", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"480", " ", "s", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"27", " ", "u"}], "+", 
    RowBox[{"216", " ", 
     SuperscriptBox["N", "2"], " ", "u"}], "-", 
    RowBox[{"30", " ", "p", " ", "u"}], "+", 
    RowBox[{"504", " ", "N", " ", "p", " ", "u"}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["p", "2"], " ", "u"}], "-", 
    RowBox[{"30", " ", "q", " ", "u"}], "+", 
    RowBox[{"216", " ", "N", " ", "q", " ", "u"}], "+", 
    RowBox[{"216", " ", "p", " ", "q", " ", "u"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "2"], " ", "u"}], "-", 
    RowBox[{"60", " ", "s", " ", "u"}], "+", 
    RowBox[{"576", " ", "N", " ", "s", " ", "u"}], "+", 
    RowBox[{"576", " ", "p", " ", "s", " ", "u"}], "+", 
    RowBox[{"216", " ", "q", " ", "s", " ", "u"}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["s", "2"], " ", "u"}], "-", 
    RowBox[{"120", " ", "t", " ", "u"}], "+", 
    RowBox[{"864", " ", "N", " ", "t", " ", "u"}], "+", 
    RowBox[{"864", " ", "p", " ", "t", " ", "u"}], "+", 
    RowBox[{"240", " ", "q", " ", "t", " ", "u"}], "+", 
    RowBox[{"864", " ", "s", " ", "t", " ", "u"}], "+", 
    RowBox[{"480", " ", 
     SuperscriptBox["t", "2"], " ", "u"}], "-", 
    RowBox[{"45", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"324", " ", "N", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"324", " ", "p", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"108", " ", "q", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"324", " ", "s", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"432", " ", "t", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["u", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8404686317139797`*^9, 3.840468663067582*^9, {3.840469675757794*^9, 
   3.8404697001250477`*^9}, 3.845971257419077*^9, 3.846132631883472*^9, {
   3.846143072112782*^9, 3.846143092292281*^9}, 3.846147830820429*^9, {
   3.846147940672381*^9, 3.846147947684588*^9}, 3.846163717644524*^9, {
   3.846163977269153*^9, 3.8461639939803143`*^9}, 3.846165165675124*^9, 
   3.846165222022727*^9, 3.846335130234301*^9, 3.846337862853284*^9, 
   3.846340189318821*^9, 3.860596139849324*^9},
 CellLabel->"Out[68]=",ExpressionUUID->"d2f26fb4-6fd9-4054-a170-4531948757df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["c"], "Input",
 CellChangeTimes->{
  3.840468632492024*^9, {3.8404686684688673`*^9, 3.84046866891553*^9}, {
   3.840468715358693*^9, 3.840468718945467*^9}, 3.8404696970829563`*^9, {
   3.846132634399098*^9, 3.8461326389398527`*^9}, 3.846143099781472*^9, {
   3.846163722282482*^9, 3.8461637265333977`*^9}, {3.846165284065754*^9, 
   3.846165288019421*^9}, 3.846335134817643*^9},
 CellLabel->"In[69]:=",ExpressionUUID->"714ab530-5123-4e9f-b01b-fa0f3a04f672"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"2", "+", 
    RowBox[{"24", " ", "N"}], "+", 
    RowBox[{"19", " ", "p"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "-", 
    SuperscriptBox["p", "2"], "+", 
    RowBox[{"21", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"7", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"3", " ", "q"}], "+", 
    RowBox[{"18", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "-", 
    RowBox[{"2", " ", "p", " ", "q"}], "+", 
    RowBox[{"42", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"21", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "-", 
    SuperscriptBox["q", "2"], "+", 
    RowBox[{"3", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"3", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"16", " ", "s"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "-", 
    RowBox[{"4", " ", "p", " ", "s"}], "+", 
    RowBox[{"84", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "-", 
    RowBox[{"4", " ", "q", " ", "s"}], "+", 
    RowBox[{"48", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"48", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"24", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"16", " ", "t"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "t"}], "-", 
    RowBox[{"8", " ", "p", " ", "t"}], "+", 
    RowBox[{"168", " ", "N", " ", "p", " ", "t"}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["p", "2"], " ", "t"}], "-", 
    RowBox[{"8", " ", "q", " ", "t"}], "+", 
    RowBox[{"60", " ", "N", " ", "q", " ", "t"}], "+", 
    RowBox[{"60", " ", "p", " ", "q", " ", "t"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "2"], " ", "t"}], "-", 
    RowBox[{"16", " ", "s", " ", "t"}], "+", 
    RowBox[{"192", " ", "N", " ", "s", " ", "t"}], "+", 
    RowBox[{"192", " ", "p", " ", "s", " ", "t"}], "+", 
    RowBox[{"60", " ", "q", " ", "s", " ", "t"}], "+", 
    RowBox[{"96", " ", 
     SuperscriptBox["s", "2"], " ", "t"}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"120", " ", "N", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"120", " ", "p", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"30", " ", "q", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"120", " ", "s", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"40", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"15", " ", "u"}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["N", "2"], " ", "u"}], "-", 
    RowBox[{"6", " ", "p", " ", "u"}], "+", 
    RowBox[{"126", " ", "N", " ", "p", " ", "u"}], "+", 
    RowBox[{"63", " ", 
     SuperscriptBox["p", "2"], " ", "u"}], "-", 
    RowBox[{"6", " ", "q", " ", "u"}], "+", 
    RowBox[{"54", " ", "N", " ", "q", " ", "u"}], "+", 
    RowBox[{"54", " ", "p", " ", "q", " ", "u"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["q", "2"], " ", "u"}], "-", 
    RowBox[{"12", " ", "s", " ", "u"}], "+", 
    RowBox[{"144", " ", "N", " ", "s", " ", "u"}], "+", 
    RowBox[{"144", " ", "p", " ", "s", " ", "u"}], "+", 
    RowBox[{"54", " ", "q", " ", "s", " ", "u"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["s", "2"], " ", "u"}], "-", 
    RowBox[{"24", " ", "t", " ", "u"}], "+", 
    RowBox[{"216", " ", "N", " ", "t", " ", "u"}], "+", 
    RowBox[{"216", " ", "p", " ", "t", " ", "u"}], "+", 
    RowBox[{"60", " ", "q", " ", "t", " ", "u"}], "+", 
    RowBox[{"216", " ", "s", " ", "t", " ", "u"}], "+", 
    RowBox[{"120", " ", 
     SuperscriptBox["t", "2"], " ", "u"}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"81", " ", "N", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"81", " ", "p", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"27", " ", "q", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"81", " ", "s", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"108", " ", "t", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["u", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8404686326601133`*^9, 3.8404686692895117`*^9, {3.840468716088222*^9, 
   3.840468719486018*^9}, {3.840469676943984*^9, 3.8404697014253073`*^9}, {
   3.84613263679036*^9, 3.84613263971651*^9}, 3.846143100480384*^9, 
   3.846147831852037*^9, {3.846147940792787*^9, 3.846147947809475*^9}, 
   3.846163727007966*^9, {3.846163978479945*^9, 3.846163994870493*^9}, 
   3.8461651682740707`*^9, {3.84616528514739*^9, 3.846165288800737*^9}, 
   3.846335135321781*^9, 3.8463378629652843`*^9, 3.846340189399523*^9, 
   3.8605961399140997`*^9},
 CellLabel->"Out[69]=",ExpressionUUID->"aa74829a-de4f-4a48-9206-2127faa3228d"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["S", "2"], 
    RowBox[{"(", "N", ")"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "452336c0-ba87-4f4e-ac0b-2c1b62c8494c"],
 "(p, s, u, 2t + 1, q)"
}], "Section",
 CellChangeTimes->{{3.84047009158082*^9, 
  3.840470106322134*^9}},ExpressionUUID->"59ca34f7-36c5-4e23-b3c8-\
819a6c8824d0"],

Cell[CellGroupData[{

Cell["Evaluate me!", "Subsection",
 CellChangeTimes->{{3.84047012143454*^9, 3.840470122725078*^9}, {
  3.86059614841691*^9, 
  3.860596150837455*^9}},ExpressionUUID->"3cb6ad60-f79e-42e4-9115-\
c79fd8267f36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"const", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d0", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{"2", "q"}], "+", "4"}]}], ",", 
     RowBox[{"nH0", "\[RuleDelayed]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", "6"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"1", "/", "2"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", "2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q", "+", "3"}], ")"}]}]}]}], ",", 
     RowBox[{"nV0", "\[RuleDelayed]", 
      RowBox[{
       SuperscriptBox["q", "2"], "+", 
       RowBox[{"4", "q"}], " ", "+", " ", "3"}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.840470130676313*^9, 3.840470180200932*^9}, {
  3.8404702826489983`*^9, 3.840470286598716*^9}, {3.84616969975702*^9, 
  3.846169712328092*^9}, {3.846170213402553*^9, 3.846170221308011*^9}, {
  3.8463365394474277`*^9, 3.846336594371607*^9}, {3.846336626555983*^9, 
  3.8463366806875563`*^9}, {3.860596155524811*^9, 3.860596157971278*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"2c4ddd32-48d7-47c0-82fd-19f2cd65be63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"len", "=", 
   RowBox[{"{", 
    RowBox[{"r", "\[RuleDelayed]", 
     RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "N", "-", "1"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.840470137397152*^9, 3.840470137474842*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"02003270-a627-4328-af1a-f4dab22a8ab1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", "i"}], "+", "2"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "t"}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", "t", "+", 
         RowBox[{"3", " ", "i"}], "+", "2"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "1"}], ",", 
        RowBox[{"t", "+", "u"}]}], "}"}]}], "]"}], "+", "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "t"}], "+", "u", "+", 
         RowBox[{"2", " ", "i"}], "+", "2"}], ")"}], "^", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s"}]}], "}"}]}], "]"}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"3", " ", "t"}], "+", 
         RowBox[{"2", " ", "u"}], "+", "s", "+", "i", "+", "2"}], ")"}], "^", 
       "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", "t"}], "+", 
         RowBox[{"3", " ", "u"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p", "+", "2"}], ")"}], "^", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "N", "-", "1"}]}], 
       "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S2", "=", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", "i"}], "+", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "t"}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", "t", "+", 
         RowBox[{"3", " ", "i"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", "t", "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "1"}], ",", 
        RowBox[{"t", "+", "u"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "t"}], "+", "u", "+", 
         RowBox[{"2", " ", "i"}], "+", "2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"2", " ", "t"}], "+", "u", "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}]}], "+", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"3", " ", "t"}], "+", 
         RowBox[{"2", " ", "u"}], "+", "s", "+", "i", "+", "2"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"3", " ", "t"}], "+", 
         RowBox[{"2", " ", "u"}], "+", "s", "+", 
         RowBox[{"(", 
          RowBox[{"i", "-", "1"}], ")"}], "+", "2"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", 
         RowBox[{"4", " ", "t"}], "+", 
         RowBox[{"3", " ", "u"}], "+", 
         RowBox[{"2", " ", "s"}], "+", "p", "+", "2"}], ")"}], "^", "2"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "1"}], ",", 
        RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "N", "-", "1"}]}], 
       "}"}]}], "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"4", " ", "i"}], "+", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "t"}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", "t", "+", 
          RowBox[{"3", " ", "i"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "1"}], ",", 
         RowBox[{"t", "+", "u"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"2", " ", "t"}], "+", "u", "+", 
          RowBox[{"2", " ", "i"}], "+", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "u", "+", "1"}], ",", 
         RowBox[{"t", "+", "u", "+", "s"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"3", " ", "t"}], "+", 
          RowBox[{"2", " ", "u"}], "+", "s", "+", "i", "+", "2"}], ")"}]}], 
       ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "1"}], ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "p"}]}], "}"}]}], "]"}], "+", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r", "+", "1", "-", "i"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q", "+", 
          RowBox[{"4", " ", "t"}], "+", 
          RowBox[{"3", " ", "u"}], "+", 
          RowBox[{"2", " ", "s"}], "+", "p", "+", "2"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "1"}], ",", 
         RowBox[{"t", "+", "u", "+", "s", "+", "p", "+", "N", "-", "1"}]}], 
        "}"}]}], "]"}]}], "/.", " ", "len"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.840470143774819*^9, 3.840470143846993*^9}, {
  3.8404703406203127`*^9, 3.8404703449616547`*^9}, {3.840470397470039*^9, 
  3.8404704376327467`*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"1120f36e-c38a-4ba6-9ebe-fdfd855a1199"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"aG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "2"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"c", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"cG", "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum1", "\[RuleDelayed]", "S1"}], ",", 
           RowBox[{"Sum2", "\[RuleDelayed]", "S2"}], ",", 
           RowBox[{"Sum3", "\[RuleDelayed]", "S3"}]}], "}"}]}], "/.", " ", 
        "const"}], "/.", " ", "len"}], "/.", " ", 
      RowBox[{"ell", "\[RuleDelayed]", "2"}]}], "//", "Expand"}], "//", 
    "Factor"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.84047045168878*^9, 3.840470451765902*^9}, 
   3.846336506979451*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"ddfbce58-4a83-4f59-8290-d52ba97c4574"]
}, Closed]],

Cell[CellGroupData[{

Cell["Results", "Subsection",
 CellChangeTimes->{{3.84047045969239*^9, 
  3.84047046062278*^9}},ExpressionUUID->"305dc55c-ba4c-48c4-bf89-\
693e9520c76b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"a", " "}]], "Input",
 CellChangeTimes->{{3.840470462632905*^9, 3.840470553767252*^9}, {
   3.846133009788177*^9, 3.846133012891622*^9}, 3.846335186597196*^9, {
   3.8464139246598053`*^9, 3.846413943286845*^9}, {3.846414083559821*^9, 
   3.846414084905829*^9}, 3.846414119713853*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"3c2c34ea-21bb-464f-a03e-e7e3b7adf5c6"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "48"], " ", 
  RowBox[{"(", 
   RowBox[{"22", "+", 
    RowBox[{"192", " ", "N"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"151", " ", "p"}], "+", 
    RowBox[{"336", " ", "N", " ", "p"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"163", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"84", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"28", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"13", " ", "q"}], "+", 
    RowBox[{"120", " ", "N", " ", "q"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"110", " ", "p", " ", "q"}], "+", 
    RowBox[{"168", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    RowBox[{"12", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"12", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"116", " ", "s"}], "+", 
    RowBox[{"384", " ", "N", " ", "s"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "+", 
    RowBox[{"364", " ", "p", " ", "s"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "+", 
    RowBox[{"100", " ", "q", " ", "s"}], "+", 
    RowBox[{"192", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"192", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "+", 
    RowBox[{"172", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"192", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"96", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"64", " ", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"64", " ", "t"}], "+", 
    RowBox[{"480", " ", "N", " ", "t"}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["N", "2"], " ", "t"}], "+", 
    RowBox[{"440", " ", "p", " ", "t"}], "+", 
    RowBox[{"672", " ", "N", " ", "p", " ", "t"}], "+", 
    RowBox[{"336", " ", 
     SuperscriptBox["p", "2"], " ", "t"}], "+", 
    RowBox[{"80", " ", "q", " ", "t"}], "+", 
    RowBox[{"240", " ", "N", " ", "q", " ", "t"}], "+", 
    RowBox[{"240", " ", "p", " ", "q", " ", "t"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "2"], " ", "t"}], "+", 
    RowBox[{"400", " ", "s", " ", "t"}], "+", 
    RowBox[{"768", " ", "N", " ", "s", " ", "t"}], "+", 
    RowBox[{"768", " ", "p", " ", "s", " ", "t"}], "+", 
    RowBox[{"240", " ", "q", " ", "s", " ", "t"}], "+", 
    RowBox[{"384", " ", 
     SuperscriptBox["s", "2"], " ", "t"}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"480", " ", "N", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"480", " ", "p", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"120", " ", "q", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"480", " ", "s", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"160", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"239", " ", "u"}], "+", 
    RowBox[{"144", " ", "N", " ", "u"}], "+", 
    RowBox[{"216", " ", 
     SuperscriptBox["N", "2"], " ", "u"}], "+", 
    RowBox[{"114", " ", "p", " ", "u"}], "+", 
    RowBox[{"504", " ", "N", " ", "p", " ", "u"}], "+", 
    RowBox[{"252", " ", 
     SuperscriptBox["p", "2"], " ", "u"}], "+", 
    RowBox[{"98", " ", "q", " ", "u"}], "+", 
    RowBox[{"216", " ", "N", " ", "q", " ", "u"}], "+", 
    RowBox[{"216", " ", "p", " ", "q", " ", "u"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["q", "2"], " ", "u"}], "+", 
    RowBox[{"84", " ", "s", " ", "u"}], "+", 
    RowBox[{"576", " ", "N", " ", "s", " ", "u"}], "+", 
    RowBox[{"576", " ", "p", " ", "s", " ", "u"}], "+", 
    RowBox[{"216", " ", "q", " ", "s", " ", "u"}], "+", 
    RowBox[{"288", " ", 
     SuperscriptBox["s", "2"], " ", "u"}], "+", 
    RowBox[{"392", " ", "t", " ", "u"}], "+", 
    RowBox[{"864", " ", "N", " ", "t", " ", "u"}], "+", 
    RowBox[{"864", " ", "p", " ", "t", " ", "u"}], "+", 
    RowBox[{"240", " ", "q", " ", "t", " ", "u"}], "+", 
    RowBox[{"864", " ", "s", " ", "t", " ", "u"}], "+", 
    RowBox[{"480", " ", 
     SuperscriptBox["t", "2"], " ", "u"}], "+", 
    RowBox[{"39", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"324", " ", "N", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"324", " ", "p", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"108", " ", "q", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"324", " ", "s", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"432", " ", "t", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["u", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.840470463659381*^9, 3.840470503626239*^9}, {
   3.840470533992827*^9, 3.840470554451646*^9}, {3.846133008014227*^9, 
   3.846133013765665*^9}, 3.846167901380763*^9, 3.846168159217534*^9, 
   3.846169718099607*^9, 3.8461702304658833`*^9, 3.846336694506283*^9, 
   3.8463367510269623`*^9, 3.846336789036234*^9, 3.846337239280696*^9, {
   3.846340051949057*^9, 3.846340056720796*^9}, 3.846348231933605*^9, {
   3.846413920769518*^9, 3.846413943975583*^9}, 3.846414085390427*^9, 
   3.8464141205156393`*^9, 3.860596222085946*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"2d6ef997-8322-48ff-a873-fbc47bffe479"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", " "}]], "Input",
 CellChangeTimes->{
  3.840470464125853*^9, {3.840470512475893*^9, 3.840470551084751*^9}, {
   3.846133277449656*^9, 3.846133280502811*^9}, 3.8463351835667*^9, {
   3.846414123494385*^9, 3.846414129307765*^9}, 3.846424182504861*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"d6ebba72-467b-48d7-ae13-192bb38c92bb"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "24"], " ", 
  RowBox[{"(", 
   RowBox[{"22", "+", 
    RowBox[{"108", " ", "N"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"]}], "+", 
    RowBox[{"90", " ", "p"}], "+", 
    RowBox[{"168", " ", "N", " ", "p"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "p"}], "+", 
    RowBox[{"82", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"42", " ", "N", " ", 
     SuperscriptBox["p", "2"]}], "+", 
    RowBox[{"14", " ", 
     SuperscriptBox["p", "3"]}], "+", 
    RowBox[{"13", " ", "q"}], "+", 
    RowBox[{"60", " ", "N", " ", "q"}], "+", 
    RowBox[{"36", " ", 
     SuperscriptBox["N", "2"], " ", "q"}], "+", 
    RowBox[{"56", " ", "p", " ", "q"}], "+", 
    RowBox[{"84", " ", "N", " ", "p", " ", "q"}], "+", 
    RowBox[{"42", " ", 
     SuperscriptBox["p", "2"], " ", "q"}], "+", 
    SuperscriptBox["q", "2"], "+", 
    RowBox[{"6", " ", "N", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"6", " ", "p", " ", 
     SuperscriptBox["q", "2"]}], "+", 
    RowBox[{"76", " ", "s"}], "+", 
    RowBox[{"192", " ", "N", " ", "s"}], "+", 
    RowBox[{"72", " ", 
     SuperscriptBox["N", "2"], " ", "s"}], "+", 
    RowBox[{"184", " ", "p", " ", "s"}], "+", 
    RowBox[{"168", " ", "N", " ", "p", " ", "s"}], "+", 
    RowBox[{"84", " ", 
     SuperscriptBox["p", "2"], " ", "s"}], "+", 
    RowBox[{"52", " ", "q", " ", "s"}], "+", 
    RowBox[{"96", " ", "N", " ", "q", " ", "s"}], "+", 
    RowBox[{"96", " ", "p", " ", "q", " ", "s"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "2"], " ", "s"}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"96", " ", "N", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"96", " ", "p", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"48", " ", "q", " ", 
     SuperscriptBox["s", "2"]}], "+", 
    RowBox[{"32", " ", 
     SuperscriptBox["s", "3"]}], "+", 
    RowBox[{"60", " ", "t"}], "+", 
    RowBox[{"240", " ", "N", " ", "t"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["N", "2"], " ", "t"}], "+", 
    RowBox[{"224", " ", "p", " ", "t"}], "+", 
    RowBox[{"336", " ", "N", " ", "p", " ", "t"}], "+", 
    RowBox[{"168", " ", 
     SuperscriptBox["p", "2"], " ", "t"}], "+", 
    RowBox[{"44", " ", "q", " ", "t"}], "+", 
    RowBox[{"120", " ", "N", " ", "q", " ", "t"}], "+", 
    RowBox[{"120", " ", "p", " ", "q", " ", "t"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "2"], " ", "t"}], "+", 
    RowBox[{"208", " ", "s", " ", "t"}], "+", 
    RowBox[{"384", " ", "N", " ", "s", " ", "t"}], "+", 
    RowBox[{"384", " ", "p", " ", "s", " ", "t"}], "+", 
    RowBox[{"120", " ", "q", " ", "s", " ", "t"}], "+", 
    RowBox[{"192", " ", 
     SuperscriptBox["s", "2"], " ", "t"}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"240", " ", "N", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"240", " ", "p", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"60", " ", "q", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"240", " ", "s", " ", 
     SuperscriptBox["t", "2"]}], "+", 
    RowBox[{"80", " ", 
     SuperscriptBox["t", "3"]}], "+", 
    RowBox[{"146", " ", "u"}], "+", 
    RowBox[{"72", " ", "N", " ", "u"}], "+", 
    RowBox[{"108", " ", 
     SuperscriptBox["N", "2"], " ", "u"}], "+", 
    RowBox[{"60", " ", "p", " ", "u"}], "+", 
    RowBox[{"252", " ", "N", " ", "p", " ", "u"}], "+", 
    RowBox[{"126", " ", 
     SuperscriptBox["p", "2"], " ", "u"}], "+", 
    RowBox[{"56", " ", "q", " ", "u"}], "+", 
    RowBox[{"108", " ", "N", " ", "q", " ", "u"}], "+", 
    RowBox[{"108", " ", "p", " ", "q", " ", "u"}], "+", 
    RowBox[{"6", " ", 
     SuperscriptBox["q", "2"], " ", "u"}], "+", 
    RowBox[{"48", " ", "s", " ", "u"}], "+", 
    RowBox[{"288", " ", "N", " ", "s", " ", "u"}], "+", 
    RowBox[{"288", " ", "p", " ", "s", " ", "u"}], "+", 
    RowBox[{"108", " ", "q", " ", "s", " ", "u"}], "+", 
    RowBox[{"144", " ", 
     SuperscriptBox["s", "2"], " ", "u"}], "+", 
    RowBox[{"224", " ", "t", " ", "u"}], "+", 
    RowBox[{"432", " ", "N", " ", "t", " ", "u"}], "+", 
    RowBox[{"432", " ", "p", " ", "t", " ", "u"}], "+", 
    RowBox[{"120", " ", "q", " ", "t", " ", "u"}], "+", 
    RowBox[{"432", " ", "s", " ", "t", " ", "u"}], "+", 
    RowBox[{"240", " ", 
     SuperscriptBox["t", "2"], " ", "u"}], "+", 
    RowBox[{"30", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"162", " ", "N", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"162", " ", "p", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"54", " ", "q", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"162", " ", "s", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"216", " ", "t", " ", 
     SuperscriptBox["u", "2"]}], "+", 
    RowBox[{"54", " ", 
     SuperscriptBox["u", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.840470464547318*^9, 3.840470472695232*^9}, {
   3.8404705144524527`*^9, 3.8404705556644907`*^9}, 3.846133281457066*^9, 
   3.8461679036080923`*^9, 3.846168160275195*^9, 3.846169719121545*^9, 
   3.846170232589624*^9, {3.8463367842143927`*^9, 3.846336789957099*^9}, 
   3.846337239370864*^9, {3.846340052139962*^9, 3.8463400568108683`*^9}, 
   3.8463482320629873`*^9, 3.8464139208385477`*^9, {3.8464141245034113`*^9, 
   3.846414129895756*^9}, 3.846414344053379*^9, 3.846424184042143*^9, 
   3.860596222157466*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"74796e33-c280-48ed-b3ed-9c2f5fda48ea"]
}, Open  ]]
}, Open  ]]
}, Closed]]
},
WindowSize->{697.5, 682.5},
WindowMargins->{{213.75, Automatic}, {Automatic, 33.75}},
FrontEndVersion->"12.2 for Linux x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"d3bd89ef-6741-4344-b757-c5cccddee17e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 219, 4, 68, "Section",ExpressionUUID->"c54641d8-2b38-4998-809c-8408d26eb19a"],
Cell[802, 28, 905, 27, 92, "Input",ExpressionUUID->"76c1dd08-9cde-4f15-a145-69addb0f182e"],
Cell[1710, 57, 1165, 35, 51, "Input",ExpressionUUID->"5a4bfcff-5b03-4908-9474-efe6b85a1e5c"]
}, Closed]],
Cell[CellGroupData[{
Cell[2912, 97, 349, 11, 54, "Section",ExpressionUUID->"e9ac6c4e-29ec-4ec9-aba1-d1cf35f67b8d"],
Cell[CellGroupData[{
Cell[3286, 112, 210, 4, 54, "Subsection",ExpressionUUID->"7e35edfd-9dd5-4984-9bbb-bc3690193818"],
Cell[3499, 118, 532, 12, 29, "Input",ExpressionUUID->"dc9a387e-b96c-4e9a-8e8f-eb3b2619dfc9"],
Cell[4034, 132, 356, 8, 29, "Input",ExpressionUUID->"dbfcd0d7-a3ce-4857-88f2-940a7c5384c5"],
Cell[4393, 142, 1788, 58, 92, "Input",ExpressionUUID->"d979751e-c785-4323-9c38-5c1e020af147"],
Cell[6184, 202, 1269, 34, 92, "Input",ExpressionUUID->"ce8833c6-f059-40e0-8833-288b220a6f74"]
}, Closed]],
Cell[CellGroupData[{
Cell[7490, 241, 154, 3, 38, "Subsection",ExpressionUUID->"648cdbef-5d4c-49fc-b330-66784c4041c6"],
Cell[CellGroupData[{
Cell[7669, 248, 276, 4, 29, "Input",ExpressionUUID->"c5b7667f-eaed-43ec-ab8f-b8eb22c5ddef"],
Cell[7948, 254, 1047, 23, 48, "Output",ExpressionUUID->"e5599600-c16b-45dd-9878-2e16fc4643e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9032, 282, 316, 6, 29, "Input",ExpressionUUID->"96ed8964-926a-40f5-a8b1-6f4ae969fa17"],
Cell[9351, 290, 1065, 22, 47, "Output",ExpressionUUID->"48ba49f1-1c96-477d-b70b-a4e5fb40998f"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[10477, 319, 376, 12, 54, "Section",ExpressionUUID->"ab7ddc84-3bf9-4803-9ddb-82bcccd13b2b"],
Cell[CellGroupData[{
Cell[10878, 335, 209, 4, 54, "Subsection",ExpressionUUID->"5e82be87-ee3b-47cc-8e9d-501348c0fc1d"],
Cell[11090, 341, 447, 10, 29, "Input",ExpressionUUID->"50c6ff64-0873-4457-ab2e-3481526e90c7"],
Cell[11540, 353, 312, 7, 29, "Input",ExpressionUUID->"57d42082-8a95-4e54-84ba-e3d88b372ab8"],
Cell[11855, 362, 1751, 58, 92, "Input",ExpressionUUID->"bcf02804-937d-4336-aa14-cd34c39277b8"],
Cell[13609, 422, 1219, 34, 92, "Input",ExpressionUUID->"b077d690-3b01-415d-874c-765f57696a8b"]
}, Closed]],
Cell[CellGroupData[{
Cell[14865, 461, 158, 3, 38, "Subsection",ExpressionUUID->"6d5f2661-aef8-4d33-9ceb-5136f8bddd59"],
Cell[CellGroupData[{
Cell[15048, 468, 242, 5, 29, "Input",ExpressionUUID->"01b1f3fa-f3ec-4385-8f9e-4f2148cb656c"],
Cell[15293, 475, 895, 20, 48, "Output",ExpressionUUID->"b2a0e4cc-27e9-47f5-936f-39fda2bd424b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16225, 500, 150, 2, 29, "Input",ExpressionUUID->"2fcc18ed-a993-4686-9eb5-7622543be8a0"],
Cell[16378, 504, 862, 20, 48, "Output",ExpressionUUID->"50304e0c-adda-442f-8db7-fb7253cdcf60"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[17301, 531, 442, 13, 53, "Section",ExpressionUUID->"8489dd01-4f95-44b7-bfc6-f1062c4408ac"],
Cell[CellGroupData[{
Cell[17768, 548, 209, 4, 54, "Subsection",ExpressionUUID->"c94573be-1948-47e7-b751-5fc6d8ee0b13"],
Cell[17980, 554, 475, 10, 29, "Input",ExpressionUUID->"0a184272-b2ce-460e-8eff-4fdd6bf31380"],
Cell[18458, 566, 330, 8, 29, "Input",ExpressionUUID->"626f6368-f160-4331-bd10-6e9068afddf1"],
Cell[18791, 576, 3573, 111, 154, "Input",ExpressionUUID->"282b0c9d-8e84-4f71-8147-ce74c1dd7af2"],
Cell[22367, 689, 1268, 35, 92, "Input",ExpressionUUID->"b018e637-2ed9-4195-aaf4-09f37fbd17c1"]
}, Closed]],
Cell[CellGroupData[{
Cell[23672, 729, 204, 4, 38, "Subsection",ExpressionUUID->"237e2ed3-f50e-4425-81c9-7c7967a8af80"],
Cell[CellGroupData[{
Cell[23901, 737, 439, 7, 29, "Input",ExpressionUUID->"bb624cdc-1e9a-4f31-aba4-136a5b756ceb"],
Cell[24343, 746, 1402, 35, 72, "Output",ExpressionUUID->"f9302d06-099f-4276-a3f1-44ef49ee8f10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25782, 786, 351, 5, 29, "Input",ExpressionUUID->"1c300f5c-1042-43eb-b34a-9036bd14ef9b"],
Cell[26136, 793, 1240, 31, 71, "Output",ExpressionUUID->"06f54d16-47e5-4c65-8f77-53d17cf1802d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[27437, 831, 436, 13, 53, "Section",ExpressionUUID->"c514e4c9-0516-4163-952e-68135407aa36"],
Cell[CellGroupData[{
Cell[27898, 848, 211, 4, 54, "Subsection",ExpressionUUID->"206d5947-ddfc-4300-9f70-fa3db6a2334f"],
Cell[28112, 854, 670, 13, 29, "Input",ExpressionUUID->"9eda21b0-d41b-4bca-a831-3bde41d70ee7"],
Cell[28785, 869, 324, 7, 29, "Input",ExpressionUUID->"514ae85d-3857-4084-a852-23e88462f27c"],
Cell[29112, 878, 4050, 121, 195, "Input",ExpressionUUID->"c9b685d9-039e-4ef3-ab4c-98610c4762ed"],
Cell[33165, 1001, 1244, 35, 92, "Input",ExpressionUUID->"e3f8674a-b745-4c1c-b7d1-c77994d327a6"]
}, Closed]],
Cell[CellGroupData[{
Cell[34446, 1041, 155, 3, 38, "Subsection",ExpressionUUID->"1f85566a-6f31-4e8c-b95e-17032f30f5d7"],
Cell[CellGroupData[{
Cell[34626, 1048, 314, 5, 29, "Input",ExpressionUUID->"78b5c12e-b221-4393-8746-34d65bf73312"],
Cell[34943, 1055, 1735, 41, 72, "Output",ExpressionUUID->"8d6bcf8d-b218-444e-b47f-90501bce936b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36715, 1101, 419, 7, 29, "Input",ExpressionUUID->"1608b082-93f2-4c79-ad45-7869aa0771e8"],
Cell[37137, 1110, 1758, 42, 120, "Output",ExpressionUUID->"e519a78c-e078-4811-9d60-9ac1f9a7e2a5"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[38956, 1159, 508, 14, 53, "Section",ExpressionUUID->"cffbb690-7254-4bf6-9b79-825b387eb4a9"],
Cell[CellGroupData[{
Cell[39489, 1177, 217, 4, 54, "Subsection",ExpressionUUID->"972d2916-a0f6-4660-a3b7-41c4a9339c72"],
Cell[39709, 1183, 453, 11, 29, "Input",ExpressionUUID->"734d752e-2c0d-4016-aa0e-6a148fb2adc7"],
Cell[40165, 1196, 392, 10, 29, "Input",ExpressionUUID->"9b87963f-e5aa-4ec1-9d91-8d0fb8b90ede"],
Cell[40560, 1208, 5453, 163, 257, "Input",ExpressionUUID->"3b3691a5-f6f4-4451-956c-bdfebd9419ee"],
Cell[46016, 1373, 1323, 37, 92, "Input",ExpressionUUID->"24eb560f-3dd3-4d8d-9140-25768969f10f"]
}, Closed]],
Cell[CellGroupData[{
Cell[47376, 1415, 157, 3, 38, "Subsection",ExpressionUUID->"30a391f0-6554-4253-99af-3bb6188fdea2"],
Cell[CellGroupData[{
Cell[47558, 1422, 295, 6, 29, "Input",ExpressionUUID->"c09263f6-d5fd-4037-9fca-7e9da6c903b8"],
Cell[47856, 1430, 2169, 56, 92, "Output",ExpressionUUID->"dae5ee9d-6181-438f-816b-a8554a6c66e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50062, 1491, 320, 7, 29, "Input",ExpressionUUID->"3b1e6a59-42c9-4e13-b9c8-826ecc5db303"],
Cell[50385, 1500, 2150, 56, 91, "Output",ExpressionUUID->"00d83e8c-fd71-478e-a1d6-b775de90e692"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[52596, 1563, 483, 14, 53, "Section",ExpressionUUID->"3d0ac2d1-c0d3-42e8-b35e-be65b221a5f9"],
Cell[CellGroupData[{
Cell[53104, 1581, 213, 4, 54, "Subsection",ExpressionUUID->"ac45a24b-d743-451e-a826-b27ace941054"],
Cell[53320, 1587, 523, 11, 29, "Input",ExpressionUUID->"9ca9f9b0-43f2-48c4-b709-e2c89d046e61"],
Cell[53846, 1600, 337, 8, 29, "Input",ExpressionUUID->"afd4cb6c-7fd5-4d24-9364-d5c91dc276a7"],
Cell[54186, 1610, 5286, 163, 257, "Input",ExpressionUUID->"043b6dbb-508c-41e2-9495-3ccc88ce2b98"],
Cell[59475, 1775, 1264, 35, 92, "Input",ExpressionUUID->"41d8116a-55df-45a6-8ada-6f2725fe5759"]
}, Closed]],
Cell[CellGroupData[{
Cell[60776, 1815, 155, 3, 38, "Subsection",ExpressionUUID->"44c73a5d-6b0e-4e15-af65-64e31fea00d3"],
Cell[CellGroupData[{
Cell[60956, 1822, 298, 4, 29, "Input",ExpressionUUID->"ee7367eb-0022-4a1d-a149-e6aaf121d04c"],
Cell[61257, 1828, 2411, 61, 113, "Output",ExpressionUUID->"ae5cf3ea-af7c-4f4f-a012-b94abd161bc4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63705, 1894, 273, 4, 29, "Input",ExpressionUUID->"b520971f-b7d6-446e-bebf-a24d8f197f3b"],
Cell[63981, 1900, 2377, 61, 161, "Output",ExpressionUUID->"ac44542a-2e09-46cd-a215-276923443e27"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[66419, 1968, 493, 14, 53, "Section",ExpressionUUID->"806e6e03-fa23-4444-8a6f-492d622a2e3e"],
Cell[CellGroupData[{
Cell[66937, 1986, 160, 3, 54, "Subsection",ExpressionUUID->"3d2696a8-748d-4cbf-af2e-07254233887e"],
Cell[67100, 1991, 574, 12, 29, "Input",ExpressionUUID->"e939c02c-2ef8-4569-9167-3f8e4f923bf4"],
Cell[67677, 2005, 333, 8, 29, "Input",ExpressionUUID->"0e44440f-98f0-4d3a-b8d1-1f0c1a489ece"],
Cell[68013, 2015, 5227, 162, 278, "Input",ExpressionUUID->"b5e4a9c5-fc4b-4528-9010-7e7106e14002"],
Cell[73243, 2179, 1243, 35, 92, "Input",ExpressionUUID->"5b15f56a-4b16-4512-808e-62e97c528bc6"]
}, Closed]],
Cell[CellGroupData[{
Cell[74523, 2219, 157, 3, 38, "Subsection",ExpressionUUID->"5c49060d-8e5a-461c-9649-8216b77e99fb"],
Cell[CellGroupData[{
Cell[74705, 2226, 224, 4, 29, "Input",ExpressionUUID->"74fd1a83-f956-4689-bd8f-40c6c523a712"],
Cell[74932, 2232, 2413, 61, 136, "Output",ExpressionUUID->"f991d0d5-095f-42f7-9554-6d942d9295f9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77382, 2298, 225, 4, 29, "Input",ExpressionUUID->"1807155b-c3c8-4b3a-b9cb-a8bfe675d353"],
Cell[77610, 2304, 2386, 61, 161, "Output",ExpressionUUID->"7afa168b-350d-4282-ae0e-9345bea69171"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[80057, 2372, 487, 13, 53, "Section",ExpressionUUID->"ca4c8400-5694-4e12-9bd5-369dc18b673c"],
Cell[CellGroupData[{
Cell[80569, 2389, 211, 4, 54, "Subsection",ExpressionUUID->"ff8c6e37-64db-46dd-b673-4bc9b9459a4d"],
Cell[80783, 2395, 910, 22, 29, "Input",ExpressionUUID->"ae0780ff-859e-4837-a69b-25de159ecbf0"],
Cell[81696, 2419, 438, 10, 29, "Input",ExpressionUUID->"bb17459c-4636-4926-bbb8-0210912e59f9"],
Cell[82137, 2431, 7417, 212, 341, "Input",ExpressionUUID->"2eaabbf3-5dc6-46e1-bba5-818be886949a"],
Cell[89557, 2645, 1268, 35, 92, "Input",ExpressionUUID->"c6d61d3a-3736-4913-8dc2-fce3950d0f74"]
}, Closed]],
Cell[CellGroupData[{
Cell[90862, 2685, 208, 4, 38, "Subsection",ExpressionUUID->"01bbfc98-0f43-42af-b571-bba3ceee62ed"],
Cell[CellGroupData[{
Cell[91095, 2693, 440, 6, 29, "Input",ExpressionUUID->"6da4ba5c-6cb0-412e-8c15-61311fe9ff65"],
Cell[91538, 2701, 5283, 127, 216, "Output",ExpressionUUID->"d2f26fb4-6fd9-4054-a170-4531948757df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96858, 2833, 470, 7, 29, "Input",ExpressionUUID->"714ab530-5123-4e9f-b01b-fa0f3a04f672"],
Cell[97331, 2842, 5241, 126, 194, "Output",ExpressionUUID->"aa74829a-de4f-4a48-9206-2127faa3228d"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[102633, 2975, 392, 12, 54, "Section",ExpressionUUID->"59ca34f7-36c5-4e23-b3c8-819a6c8824d0"],
Cell[CellGroupData[{
Cell[103050, 2991, 207, 4, 54, "Subsection",ExpressionUUID->"3cb6ad60-f79e-42e4-9115-c79fd8267f36"],
Cell[103260, 2997, 1184, 31, 32, "Input",ExpressionUUID->"2c4ddd32-48d7-47c0-82fd-19f2cd65be63"],
Cell[104447, 3030, 347, 8, 29, "Input",ExpressionUUID->"02003270-a627-4328-af1a-f4dab22a8ab1"],
Cell[104797, 3040, 7306, 212, 360, "Input",ExpressionUUID->"1120f36e-c38a-4ba6-9ebe-fdfd855a1199"],
Cell[112106, 3254, 1242, 35, 92, "Input",ExpressionUUID->"ddfbce58-4a83-4f59-8290-d52ba97c4574"]
}, Closed]],
Cell[CellGroupData[{
Cell[113385, 3294, 153, 3, 38, "Subsection",ExpressionUUID->"305dc55c-ba4c-48c4-bf89-693e9520c76b"],
Cell[CellGroupData[{
Cell[113563, 3301, 385, 6, 29, "Input",ExpressionUUID->"3c2c34ea-21bb-464f-a03e-e7e3b7adf5c6"],
Cell[113951, 3309, 5618, 133, 237, "Output",ExpressionUUID->"2d6ef997-8322-48ff-a873-fbc47bffe479"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119606, 3447, 356, 6, 29, "Input",ExpressionUUID->"d6ebba72-467b-48d7-ae13-192bb38c92bb"],
Cell[119965, 3455, 5579, 133, 215, "Output",ExpressionUUID->"74796e33-c280-48ed-b3ed-9c2f5fda48ea"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}
]
*)


